New dense superball packings in three dimensions

In this paper we construct a new family of lattice packings for superballs in three dimensions (unit balls for the $l^p_3$ norm) with $p \in (1, 1.58]$. We conjecture that the family also exists for $p \in (1.58, \log_2 3 = 1.5849625\ldots]$. Like in the densest lattice packing of regular octahedra, each superball in our family of lattice packings has $14$ neighbors.

==> verify.sage <==
def f(p,x,y,z):
  return vector([x^p+y^p+z^p-1, (z-x)^p+(x-y)^p+(y+z)^p-1, 3*(-x+y+z)^p-1])

def Df(p,x,y,z):
  pm = p-1
  return p*Matrix([[x^pm, y^pm, z^pm],
                   [-(z-x)^pm+(x-y)^pm, -(x-y)^pm+(y+z)^pm, (z-x)^pm+(y+z)^pm],
		   [-3*(-x+y+z)^pm, 3*(-x+y+z)^pm, 3*(-x+y+z)^pm]])

def linfinitynorm(A):
  return max([A.row(0).norm(1),A.row(1).norm(1),A.row(2).norm(1)])

def verify(p0,x0,y0,z0,eps,peps):
  p = RIF(p0,p0+peps)
  x = RIF(x0-eps,x0+eps)
  y = RIF(y0-eps,y0+eps)
  z = RIF(z0-eps,z0+eps)
  T = Df(p0,x0,y0,z0)^(-1)
  #print(str(Df(p0,x0,y0,z0)))
  A = Df(p,x,y,z)*T - identity_matrix(3)
  #print(str(A))
  lhs = linfinitynorm(A)
  rhs = 1 - linfinitynorm(T)*f(p,x0,y0,z0).norm(infinity)/eps
  print(lhs.str(style='brackets') + ' < ' + rhs.str(style='brackets') + ': ' + str(lhs < rhs))

verify(1.0, 0.333333333333, 0.166666666667, 0.5, 0.03, 0.01)
verify(1.01, 0.336543320255, 0.169227330456, 0.504294897412, 0.03, 0.01)
verify(1.02, 0.339721855623, 0.171809715243, 0.508503843298, 0.03, 0.01)
verify(1.03, 0.342869813823, 0.1744151269, 0.512626643583, 0.03, 0.01)
verify(1.04, 0.345988082187, 0.177044925068, 0.516663070501, 0.03, 0.01)
verify(1.05, 0.349077560621, 0.179700525975, 0.520612858678, 0.03, 0.01)
verify(1.06, 0.352139161324, 0.182383405517, 0.52447570107, 0.03, 0.01)
verify(1.07, 0.355173808556, 0.185095102631, 0.528251244735, 0.03, 0.01)
verify(1.08, 0.358182438484, 0.187837222961, 0.531939086398, 0.03, 0.01)
verify(1.09, 0.361165999076, 0.190611442881, 0.535538767782, 0.03, 0.01)
verify(1.1, 0.364125450067, 0.193419513868, 0.539049770666, 0.03, 0.01)
verify(1.11, 0.367061762959, 0.19626326729, 0.54247151163, 0.03, 0.01)
verify(1.12, 0.369975921092, 0.199144619636, 0.545803336442, 0.03, 0.01)
verify(1.13, 0.372868919742, 0.202065578227, 0.54904451403, 0.03, 0.01)
verify(1.14, 0.375741766293, 0.205028247461, 0.552194229997, 0.03, 0.01)
verify(1.15, 0.3785954804, 0.208034835689, 0.555251579602, 0.03, 0.01)
verify(1.16, 0.38143109425, 0.211087662705, 0.558215560135, 0.03, 0.01)
verify(1.17, 0.384249652811, 0.214189168006, 0.561085062621, 0.03, 0.01)
verify(1.18, 0.387052214104, 0.217341919895, 0.563858862741, 0.03, 0.01)
verify(1.19, 0.389839849555, 0.220548625447, 0.56653561087, 0.03, 0.01)
verify(1.2, 0.392613644302, 0.22381214158, 0.569113821114, 0.03, 0.01)
verify(1.21, 0.395374697515, 0.22713548729, 0.571591859208, 0.03, 0.01)
verify(1.22, 0.398124122817, 0.230521857131, 0.573967929091, 0.03, 0.01)
verify(1.23, 0.400863048503, 0.233974636374, 0.576240057997, 0.03, 0.01)
verify(1.24, 0.40359261795, 0.237497417688, 0.578406079824, 0.03, 0.01)
verify(1.25, 0.406313989847, 0.24109401994, 0.580463616502, 0.03, 0.01)
verify(1.26, 0.409028338529, 0.244768509069, 0.582410057097, 0.03, 0.01)
verify(1.27, 0.411736853972, 0.24852522187, 0.584242534238, 0.03, 0.01)
verify(1.28, 0.414440741959, 0.252368792457, 0.585957897501, 0.03, 0.01)
verify(1.29, 0.417141224115, 0.256304182353, 0.587552683044, 0.03, 0.01)
verify(1.3, 0.419839537546, 0.260336714788, 0.589023079183, 0.03, 0.01)
verify(1.31, 0.422536934529, 0.264472113625, 0.590364886825, 0.03, 0.01)
verify(1.32, 0.425234681791, 0.268716548145, 0.591573473982, 0.03, 0.01)
verify(1.33, 0.427934059521, 0.273076684506, 0.59264372322, 0.03, 0.01)
verify(1.34, 0.430636360006, 0.277559745323, 0.593569970541, 0.03, 0.01)
verify(1.35, 0.433342885547, 0.28217357917, 0.594345934034, 0.03, 0.01)
verify(1.36, 0.436054946126, 0.286926741689, 0.594964629852, 0.03, 0.01)
verify(1.37, 0.438773855707, 0.291828591714, 0.595418272925, 0.03, 0.01)
verify(1.38, 0.441500927929, 0.296889405013, 0.595698158518, 0.03, 0.01)
verify(1.39, 0.44423747038, 0.302120510779, 0.595794519862, 0.03, 0.01)
verify(1.4, 0.446984776893, 0.307534456657, 0.595696355817, 0.03, 0.01)
verify(1.41, 0.449744118083, 0.313145209951, 0.595391219778, 0.03, 0.01)
verify(1.42, 0.45251672887, 0.318968406056, 0.594864958766, 0.03, 0.01)
verify(1.43, 0.4553037921, 0.325021658916, 0.594101387084, 0.03, 0.01)
verify(1.44, 0.458106418045, 0.331324953855, 0.593081872116, 0.03, 0.01)
verify(1.45, 0.460925616764, 0.337901153205, 0.591784801643, 0.03, 0.01)
verify(1.46, 0.463762262128, 0.344776658123, 0.590184886071, 0.03, 0.01)
verify(1.47, 0.466617044132, 0.351982292453, 0.588252226553, 0.03, 0.01)
verify(1.48, 0.469490404591, 0.359554511009, 0.585951042242, 0.03, 0.01)
verify(1.49, 0.472382448612, 0.36753709754, 0.583237884678, 0.03, 0.01)
verify(1.5, 0.475292821919, 0.375983627555, 0.580059051165, 0.03, 0.01)
verify(1.51, 0.47822053429, 0.384961182567, 0.576346694842, 0.03, 0.01)

verify(1.52, 0.481163698665, 0.394556223383, 0.572012690078, 0.006, 0.001)
verify(1.521, 0.48145875646, 0.395553814361, 0.571540873724, 0.006, 0.001)
verify(1.522, 0.481753934423, 0.396558835694, 0.571061553436, 0.006, 0.001)
verify(1.523, 0.482049228267, 0.39757142775, 0.570574584849, 0.006, 0.001)
verify(1.524, 0.482344633597, 0.398591735781, 0.570079818407, 0.006, 0.001)
verify(1.525, 0.482640145675, 0.399619910296, 0.569577099212, 0.006, 0.001)
verify(1.526, 0.482935759659, 0.400656107203, 0.569066266623, 0.006, 0.001)
verify(1.527, 0.48323147037, 0.401700488259, 0.568547154016, 0.006, 0.001)
verify(1.528, 0.483527272485, 0.402753221269, 0.568019588374, 0.006, 0.001)
verify(1.529, 0.483823160309, 0.403814480515, 0.567483390058, 0.006, 0.001)
verify(1.53, 0.484119128016, 0.40488444708, 0.56693837222, 0.006, 0.001)
verify(1.531, 0.484415169336, 0.405963309341, 0.566384340599, 0.006, 0.001)
verify(1.532, 0.484711277797, 0.407051263285, 0.565821092928, 0.006, 0.001)
verify(1.533, 0.485007446694, 0.408148513022, 0.565248418431, 0.006, 0.001)
verify(1.534, 0.485303668821, 0.40925527141, 0.564666097428, 0.006, 0.001)
verify(1.535, 0.485599936718, 0.410371760451, 0.56407390066, 0.006, 0.001)
verify(1.536, 0.485896242608, 0.411498211966, 0.563471588639, 0.006, 0.001)
verify(1.537, 0.48619257822, 0.412634868297, 0.562858911088, 0.006, 0.001)
verify(1.538, 0.486488934946, 0.413781982946, 0.562235606098, 0.006, 0.001)
verify(1.539, 0.486785303793, 0.41493982138, 0.561601399329, 0.006, 0.001)
verify(1.54, 0.48708167525, 0.416108661924, 0.5609560032, 0.006, 0.001)
verify(1.541, 0.48737803932, 0.417288796684, 0.560299115885, 0.006, 0.001)
verify(1.542, 0.487674385569, 0.418480532541, 0.559630420209, 0.006, 0.001)
verify(1.543, 0.487970702985, 0.419684192331, 0.55894958255, 0.006, 0.001)
verify(1.544, 0.488266979993, 0.420900116087, 0.558256251516, 0.006, 0.001)
verify(1.545, 0.48856320439, 0.422128662425, 0.557550056551, 0.006, 0.001)
verify(1.546, 0.4888593634, 0.423370210044, 0.556830606307, 0.006, 0.001)
verify(1.547, 0.489155443479, 0.424625159519, 0.556097486948, 0.006, 0.001)
verify(1.548, 0.489451430417, 0.425893935085, 0.555350260186, 0.006, 0.001)
verify(1.549, 0.489747309166, 0.427176986877, 0.554588461104, 0.006, 0.001)
verify(1.55, 0.490043063884, 0.428474793218, 0.553811595709, 0.006, 0.001)
verify(1.551, 0.490338677801, 0.429787863388, 0.553019138169, 0.006, 0.001)
verify(1.552, 0.490634133195, 0.431116740541, 0.552210527802, 0.006, 0.001)
verify(1.553, 0.490929411278, 0.432462005209, 0.551385165523, 0.006, 0.001)
verify(1.554, 0.491224492132, 0.433824279149, 0.55054240989, 0.006, 0.001)
verify(1.555, 0.491519354663, 0.43520422973, 0.549681572609, 0.006, 0.001)
verify(1.556, 0.491813976387, 0.436602575167, 0.548801913201, 0.006, 0.001)
verify(1.557, 0.492108333415, 0.438020090152, 0.547902633296, 0.006, 0.001)
verify(1.558, 0.492402400272, 0.439457612733, 0.546982869576, 0.006, 0.001)
verify(1.559, 0.492696149761, 0.440916052077, 0.546041685907, 0.006, 0.001)
verify(1.56, 0.492989552785, 0.442396397724, 0.545078063836, 0.006, 0.001)
verify(1.561, 0.493282578174, 0.443899730252, 0.544090891806, 0.006, 0.001)
verify(1.562, 0.493575192436, 0.445427233898, 0.543078952368, 0.006, 0.001)
verify(1.563, 0.493867359479, 0.446980212201, 0.542040906037, 0.006, 0.001)
verify(1.564, 0.49415904038, 0.448560105513, 0.540975273763, 0.006, 0.001)
verify(1.565, 0.494450192993, 0.450168513333, 0.539880414097, 0.006, 0.001)
verify(1.566, 0.494740771525, 0.451807221005, 0.538754496128, 0.006, 0.001)
verify(1.567, 0.495030726071, 0.45347823271, 0.537595465968, 0.006, 0.001)
verify(1.568, 0.495320002018, 0.455183812487, 0.536401005168, 0.006, 0.001)
verify(1.569, 0.495608539313, 0.45692653603, 0.53516847819, 0.006, 0.001)
verify(1.57, 0.495896271615, 0.458709356478, 0.533894865768, 0.006, 0.001)
verify(1.571, 0.496183125211, 0.46053568989, 0.532576678331, 0.006, 0.001)
verify(1.572, 0.496469017636, 0.462409527698, 0.531209842179, 0.006, 0.001)
verify(1.573, 0.496753855961, 0.464335587291, 0.529789547212, 0.006, 0.001)
verify(1.574, 0.49703753451, 0.466319518833, 0.52831003779, 0.006, 0.001)
verify(1.575, 0.497319931869, 0.46836819559, 0.52676431943, 0.006, 0.001)
verify(1.576, 0.497600906776, 0.470490134333, 0.525143734317, 0.006, 0.001)
verify(1.577, 0.497880292399, 0.472696125604, 0.523437325276, 0.006, 0.001)
verify(1.578, 0.498157887988, 0.475000219764, 0.521630841401, 0.006, 0.001)
verify(1.579, 0.498433446144, 0.477421354522, 0.519705097786, 0.006, 0.001)
verify(1.58, 0.498706652398, 0.479986228145, 0.5176330819, 0.006, 0.001)

